Mean First Passage Times and Eyring-Kramers formula for Fluctuating Hydrodynamics

Thermally activated phenomena in physics and chemistry, such as conformational changes in biomolecules, liquid film rupture, or ferromagnetic field reversal, are often associated with exponentially long transition times described by Arrhenius' law. The associated subexponential prefactor, given by the Eyring-Kramers formula, has recently been rigorously derived for systems in detailed balance, resulting in a sharp limiting estimate for transition times and reaction rates. Unfortunately, this formula does not trivially apply to systems with conserved quantities, which are ubiquitous in the sciences: The associated zeromodes lead to divergences in the prefactor. We demonstrate how a generalised formula can be derived, and show its applicability to a wide range of systems, including stochastic partial differential equations from fluctuating hydrodynamics, with applications in rupture of nanofilm coatings and social segregation in socioeconomics.

==> figures/STFE-MC.py <==
import pylab
import numpy as np
from matplotlib.gridspec import GridSpec
import seaborn as sns

def scientificTex(a, precision=2):
    expo=int(np.log(abs(a))/np.log(10));
    expo=expo if expo>0 else expo-1
    manti=np.round(float(a)/10**expo, precision)
    if expo<-1 or expo > 1:
        if manti == 1.0:
            return r'10^{{{}}}'.format(expo)
        else:
            return r'{}\cdot 10^{{{}}}'.format(manti,expo)
    else:
        return r'{}'.format(np.round(a,precision))

fig_width_pt = 320  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
#ratio = 2
ratio = 4./3                            # Sane ratio
#ratio = 2./(pylab.sqrt(5)-1.0)                # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width/ratio            # height in inches
fig_size =  [fig_width,fig_height]

sns.set_style("ticks")
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'font.family': 'serif',
          'font.serif': 'Computer Modern Roman',
          'font.weight': 'normal',
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(params)

cm=sns.color_palette('Paired',8)
sns.set_palette(cm)

data_theory = np.loadtxt('data/STFE_epsis_tau_theory.txt')
data_MC = np.loadtxt("data/STFE_epsis_tau_MC.txt")
epsis = data_theory[:,0]
epsis_MC = data_MC[:,0]
naive = data_theory[:,1]
mob = data_theory[:,2]
con = data_theory[:,3]
MC = data_MC[:,1]

pylab.semilogy(1/epsis, naive, '--', color=cm[0], label='original Eyring-Kramers')
pylab.semilogy(1/epsis, mob, '--', color=cm[1], label='with mobility correction')
pylab.semilogy(1/epsis, con, '-', color=cm[5], label='with conserved quantity')
pylab.semilogy(1/epsis_MC, MC, 'k.', label='Monte-Carlo simulation')
pylab.xlabel(r'noise strength $1/\varepsilon$')
pylab.ylabel(r'mean first passage time $w_B(x_-)$')
pylab.grid()
#sns.despine(left=True, bottom=True)

lgd=pylab.legend(loc='lower right', ncol=1, frameon=True)
lgd.get_frame().set_linewidth(0.0)

pylab.tight_layout(pad=0.25)
pylab.savefig('STFE-MC.pdf')


==> figures/STFE_rupture_process.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.gridspec import GridSpec
import seaborn as sns
import matplotlib.cm as cm2

def scientificTex(a, precision=2):
    expo=int(np.log(abs(a))/np.log(10));
    expo=expo if expo>0 else expo-1
    manti=np.round(float(a)/10**expo, precision)
    if expo<-1 or expo > 1:
        if manti == 1.0:
            return r'10^{{{}}}'.format(expo)
        else:
            return r'{}\cdot 10^{{{}}}'.format(manti,expo)
    else:
        return r'{}'.format(np.round(a,precision))

fig_width_pt = 320  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
#ratio = 2
ratio = 4./3                            # Sane ratio
#ratio = 2./(np.sqrt(5)-1.0)                # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width/ratio            # height in inches
fig_size =  [fig_width,fig_height]

sns.set_style("ticks")
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'font.family': 'serif',
          'font.serif': 'Computer Modern Roman',
          'font.weight': 'normal',
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
plt.rcParams.update(params)

cm=sns.color_palette('Paired',8)
sns.set_palette(cm)

data = np.loadtxt('data/STFE_rupture_process.txt')
rp_process = data[1:,:]
times = np.squeeze(data[0,:])
Nx = 128
L = 1
dx = L/Nx
x = np.linspace(0,L-dx,Nx)
X, T = np.meshgrid(x,times)

fig, ax = plt.subplots()
extent = [times[0], times[-1], 0, L]
img = ax.imshow(rp_process, interpolation='bilinear', cmap=cm2.RdBu, 
               aspect= (extent[1]-extent[0])/(extent[3]-extent[2])/(4/3), extent=extent,
               origin='lower', vmax=rp_process.max(), vmin=rp_process.min())
plt.colorbar(img, ax=ax, label=r"$h$")
# ax.grid()
ax.set_xlabel(r"time")
ax.set_ylabel(r"$L$")
#sns.despine(left=True, bottom=True)

print(times[0])
print(times[-1])

# lgd=ax.legend(loc='lower right', ncol=1, frameon=True)
# lgd.get_frame().set_linewidth(0.0)

plt.tight_layout(pad=0.25)
plt.savefig('STFE_rupture_process.pdf')


==> figures/doublewell-2d-MC.py <==
import pylab
import numpy as np
from matplotlib.gridspec import GridSpec
import seaborn.apionly as sns

def scientificTex(a, precision=2):
    expo=int(np.log(abs(a))/np.log(10));
    expo=expo if expo>0 else expo-1
    manti=np.round(float(a)/10**expo, precision)
    if expo<-1 or expo > 1:
        if manti == 1.0:
            return r'10^{{{}}}'.format(expo)
        else:
            return r'{}\cdot 10^{{{}}}'.format(manti,expo)
    else:
        return r'{}'.format(np.round(a,precision))

fig_width_pt = 320  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
#ratio = 2
ratio = 4./3                            # Sane ratio
#ratio = 2./(pylab.sqrt(5)-1.0)                # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width/ratio            # height in inches
fig_size =  [fig_width,fig_height]

sns.set_style("ticks")
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'font.family': 'serif',
          'font.serif': 'Computer Modern Roman',
          'font.weight': 'normal',
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(params)

cm=sns.color_palette('Paired',8)
sns.set_palette(cm)

data = np.loadtxt('data/mfpts.dat')
epsis = data[:,0]
naive = data[:,1]
mob = data[:,2]
con = data[:,3]
MC = data[:,4]

pylab.semilogy(1/epsis, naive, '--', color=cm[0], label='original Eyring-Kramers')
pylab.semilogy(1/epsis, mob, '--', color=cm[1], label='with mobility correction')
pylab.semilogy(1/epsis, con, '-', color=cm[5], label='with conserved quantity')
pylab.semilogy(1/epsis, MC, 'k.', label='Monte-Carlo simulation')
pylab.xlabel(r'noise strength $1/\varepsilon$')
pylab.ylabel(r'mean first passage time $w_B(x_-)$')
pylab.grid()
#sns.despine(left=True, bottom=True)

lgd=pylab.legend(loc='lower right', ncol=1, frameon=True)
lgd.get_frame().set_linewidth(0.0)

pylab.tight_layout(pad=0.25)
pylab.savefig('doublewell-2d-MC.pdf')


==> figures/doublewell-submanifold.py <==
import pylab
import numpy as np
from matplotlib.gridspec import GridSpec
import seaborn.apionly as sns

def scientificTex(a, precision=2):
    expo=int(np.log(abs(a))/np.log(10));
    expo=expo if expo>0 else expo-1
    manti=np.round(float(a)/10**expo, precision)
    if expo<-1 or expo > 1:
        if manti == 1.0:
            return r'10^{{{}}}'.format(expo)
        else:
            return r'{}\cdot 10^{{{}}}'.format(manti,expo)
    else:
        return r'{}'.format(np.round(a,precision))

fig_width_pt = 320  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
#ratio = 2
ratio = 4./3                            # Sane ratio
#ratio = 2./(pylab.sqrt(5)-1.0)                # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width/ratio            # height in inches
fig_size =  [fig_width,fig_height]

sns.set_style("ticks")
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'font.family': 'serif',
          'font.serif': 'Computer Modern Roman',
          'font.weight': 'normal',
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(params)

cm=sns.color_palette('Paired',8)
sns.set_palette(cm)

#shading = 'gist_heat_r'
#shading = 'gnuplot2_r'
fillc = 'w'
bordc = 'w'
streamc = 'k';#[0.6,0.6,0.6]

N = 1000;
xx = np.linspace(-1.2,1.2,N);
yy = np.linspace(-1,1,N);
[x,y] = np.meshgrid(xx,yy);
cy = 0.125; cm=0.25

def V(x,y):
    return 0.25*(1-x**2)**2+0.5*y**2*(0.25+x**2)

def UU(x):
    return V(x, cy+cm*x)

pylab.contour(x, y, V(x,y), 17, colors='k', linewidths=0.25)
pylab.plot(xx, cy+xx*cm, 'k--')
xs = np.array([-0.9744,0.0081,0.8830])
pylab.plot(xs, cy+cm*xs, 'ko')
pylab.plot([-1,0,1], [0,0,0], 'k.')
#pylab.text(0.5,-0.5,r'$S$', fontsize=14)
pylab.text(-0.97,-0.11-0.12,r'$x_-$', fontsize=12)
pylab.text(0.008,0.13+0.07,r'$x_s$', fontsize=12)
pylab.text(0.88,0.35+0.07,r'$x_+$', fontsize=12)
pylab.text(-0.975,0.025,r'$y_-$', fontsize=12)
pylab.text(1.025,0.025,r'$y_+$', fontsize=12)
pylab.text(0.025,-0.125,r'$y_s$', fontsize=12)
#pylab.plot(xx, V(xx, xx**2-0.5-0.5*xx))

#pylab.axes().set_xticks(())
#pylab.axes().set_yticks(())
pylab.ylim((-1,1))
pylab.xlim((-1.2,1.2))

#sns.despine(left=True, bottom=True)

#lgd=pylab.legend(loc='upper left', ncol=1, frameon=True)
#lgd.get_frame().set_linewidth(0.0)

pylab.tight_layout(pad=0.25)
pylab.savefig('doublewell-submanifold.pdf')


==> figures/energy_change.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.gridspec import GridSpec
import seaborn as sns
import matplotlib.cm as cm2
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

def scientificTex(a, precision=2):
    expo=int(np.log(abs(a))/np.log(10));
    expo=expo if expo>0 else expo-1
    manti=np.round(float(a)/10**expo, precision)
    if expo<-1 or expo > 1:
        if manti == 1.0:
            return r'10^{{{}}}'.format(expo)
        else:
            return r'{}\cdot 10^{{{}}}'.format(manti,expo)
    else:
        return r'{}'.format(np.round(a,precision))

fig_width_pt = 446  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
# ratio = 2
# ratio = 4./3                            # Sane ratio
ratio = 2./(np.sqrt(5)-1.0)                # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width/ratio            # height in inches
fig_size =  [fig_width,fig_height]

sns.set_style("ticks")
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'font.family': 'serif',
          'font.serif': 'Computer Modern Roman',
          'font.weight': 'normal',
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
plt.rcParams.update(params)

cm=sns.color_palette('Paired',8)
sns.set_palette(cm)

# for energy change
data = np.loadtxt('data/STFE_U_all_0.0005.txt') # energy data
U_s = data[0]
U_s_sim = data[1]
U_a = data[2]
ind_loss = int(data[3])
U_all = data[4:]
dt = 1.5665e-7
Nx = 128
L = 1
dx = L/Nx
x = np.linspace(0,L-dx,Nx)
Nt = int(5e5)
t = np.linspace(0,Nt-1,Nt)*dt
t = t-t[-1]
end_cut = 10
epsilon = 0.0005 # noise amplitude
# Ua = -1.290017893812943e4 # this is energy for flat profile normalised by epsilon
# Us = -1.289524373725464e4 # this is energy for saddle normalised by epsilon
del(data)

# for profile
data_profiles = np.loadtxt('data/STFE_profiles_0.0005.txt') # profile data
x = data_profiles[:,0]
profiles = data_profiles[:,1:]
del(data_profiles)


fig, ax = plt.subplots()
ax.plot(t[:Nt-end_cut],U_all[:Nt-end_cut]-(U_s_sim-U_s)-U_a,color=cm[1],label=r"$E$",linewidth=0.3)
ax.plot(t[:Nt-end_cut],np.ones(Nt-end_cut)*U_s-U_a,color=cm[2],label=r"$E[h_s]$",linewidth=1.0)
ax.plot(t[:Nt-end_cut],np.ones(Nt-end_cut)*U_a-U_a,color=cm[4],label=r"$E[h_0]$",linewidth=1.0)
# ax.plot(np.ones(10)*t[ind_loss],np.linspace(-2,6,10),"--",color="k",label=r"t_{saddle}",linewidth=0.4)
# ax.grid()
print(t[ind_loss])
ax.set_xlabel(r"$t-t_r$")
ax.set_ylabel(r"$(E-E[h_0])/ \varepsilon$")
#sns.despine(left=True, bottom=True)
ax.set_ylim([U_a/10*epsilon,U_s-U_a/10*epsilon-U_a])
ax.set_xlim([t[0],t[Nt-end_cut]])

lgd=ax.legend(bbox_to_anchor=(0.82,0.52), ncol=1)
# lgd.get_frame().set_linewidth(0.0)

# inset plot for profile
# positioning of inset plot, starting from (inset_dim[0],inset_dim[1]), ending at (inset_dim[2],inset_dim[3])
inset_dim = [0.1,0.4,0.5,0.45]
# inset_dim[3] = inset_dim[2]/ratio
print(inset_dim)
axins = inset_axes(ax, width="95%", height="95%",
                   bbox_to_anchor=(inset_dim[0],inset_dim[1],inset_dim[2],inset_dim[3]),
                   bbox_transform = ax.transAxes, loc=3)
# ax.add_patch(plt.Rectangle((inset_dim[0], inset_dim[1]), inset_dim[2], inset_dim[3], ls="--", ec="c", fc="none",
#                            transform=ax.transAxes)) # show inset box
axins.plot(x,profiles[:,0],color=cm[0],linewidth=1.0)
axins.plot(x,profiles[:,1],color=cm[0],linewidth=1.0)
axins.plot(x,profiles[:,2],color=cm[0],linewidth=1.0)
axins.plot(x,profiles[:,3],"--",color="k",label=r"$h_s$",linewidth=0.9)
axins.plot(x,profiles[:,4],color=cm[0],linewidth=1.0)
axins.set_xlabel(r"$x$")
axins.set_ylabel(r"$h$")
axins.set_xlim([0,1])

# plot arrows
tempxA = t[10]; tempxB = 0.1
tempyA = 0; tempyB = np.mean(profiles[:,0])
axins.annotate('', xy=(tempxA, tempyA),xycoords=ax.transData,
            xytext=(tempxB, tempyB),textcoords=axins.transData,
            arrowprops=dict(shrinkA=0,shrinkB=0,color='black',arrowstyle="<->",linewidth=1)
            )

tempxA = t[int(3e5)]; tempxB = x[64]
tempyA = U_all[int(3e5)]-(U_s_sim-U_s)-U_a; tempyB = profiles[64,1]
axins.annotate('', xy=(tempxA, tempyA),xycoords=ax.transData,
            xytext=(tempxB, tempyB),textcoords=axins.transData,
            arrowprops=dict(shrinkA=0,shrinkB=0,color='black',arrowstyle="<->",linewidth=1)
            )

tempxA = t[ind_loss]; tempxB = x[120]
tempyA = U_all[ind_loss]-(U_s_sim-U_s)-U_a; tempyB = profiles[120,2]
axins.annotate('', xy=(tempxA, tempyA),xycoords=ax.transData,
            xytext=(tempxB, tempyB),textcoords=axins.transData,
            arrowprops=dict(shrinkA=0,shrinkB=0,color='black',arrowstyle="<->",linewidth=1)
            )

tempxA = t[ind_loss+35000]; tempxB = x[86]
tempyA = U_all[ind_loss+35000]-(U_s_sim-U_s)-U_a; tempyB = profiles[86,4]
axins.annotate('', xy=(tempxA, tempyA),xycoords=ax.transData,
            xytext=(tempxB, tempyB),textcoords=axins.transData,
            arrowprops=dict(shrinkA=0,shrinkB=0,color='black',arrowstyle="<->",linewidth=1)
            )


plt.tight_layout(pad=0.25)
# plt.show()
plt.savefig('STFE_energy.pdf')


==> figures/seg-MC.py <==
import pylab
import numpy as np
from matplotlib.gridspec import GridSpec
import seaborn as sns

def scientificTex(a, precision=2):
    expo=int(np.log(abs(a))/np.log(10));
    expo=expo if expo>0 else expo-1
    manti=np.round(float(a)/10**expo, precision)
    if expo<-1 or expo > 1:
        if manti == 1.0:
            return r'10^{{{}}}'.format(expo)
        else:
            return r'{}\cdot 10^{{{}}}'.format(manti,expo)
    else:
        return r'{}'.format(np.round(a,precision))

fig_width_pt = 320  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
#ratio = 2
ratio = 4./3                            # Sane ratio
#ratio = 2./(pylab.sqrt(5)-1.0)                # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width/ratio            # height in inches
fig_size =  [fig_width,fig_height]

sns.set_style("ticks")
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'font.family': 'serif',
          'font.serif': 'Computer Modern Roman',
          'font.weight': 'normal',
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(params)

cm=sns.color_palette('Paired',8)
sns.set_palette(cm)

data_theory = np.loadtxt("data/SEG_epsis_tau_theory.txt")
data_MC = np.loadtxt("data/SEG_epsis_tau_MC.txt")
epsis = data_theory[:16,0]
epsis_MC = data_MC[:16,0]
naive = data_theory[:16,1]
mob = data_theory[:16,2]
con = data_theory[:16,3]
MC = data_MC[:16,1]

pylab.semilogy(1/epsis, naive, '--', color=cm[0], label='original Eyring-Kramers')
pylab.semilogy(1/epsis, mob, '--', color=cm[1], label='with mobility correction')
pylab.semilogy(1/epsis, con, '-', color=cm[5], label='with conserved quantity')
pylab.semilogy(1/epsis_MC, MC, 'k.', label='Monte-Carlo simulation')
pylab.xlabel(r'noise strength $1/\varepsilon$')
pylab.ylabel(r'mean first passage time $w_B(x_-)$')
pylab.grid()
#sns.despine(left=True, bottom=True)

lgd=pylab.legend(loc='lower right', ncol=1, frameon=True)
lgd.get_frame().set_linewidth(0.0)

pylab.tight_layout(pad=0.25)
pylab.savefig("SEG-MC.pdf")


==> figures/seg_process.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.gridspec import GridSpec
import seaborn as sns
import matplotlib.cm as cm2

def scientificTex(a, precision=2):
    expo=int(np.log(abs(a))/np.log(10));
    expo=expo if expo>0 else expo-1
    manti=np.round(float(a)/10**expo, precision)
    if expo<-1 or expo > 1:
        if manti == 1.0:
            return r'10^{{{}}}'.format(expo)
        else:
            return r'{}\cdot 10^{{{}}}'.format(manti,expo)
    else:
        return r'{}'.format(np.round(a,precision))

fig_width_pt = 320  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
# ratio = 2
ratio = 4./3                            # Sane ratio
# ratio = 2./(np.sqrt(5)-1.0)                # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width/ratio            # height in inches
fig_size =  [fig_width,fig_height]

sns.set_style("ticks")
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'font.family': 'serif',
          'font.serif': 'Computer Modern Roman',
          'font.weight': 'normal',
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
plt.rcParams.update(params)

cm=sns.color_palette('Paired',8)
sns.set_palette(cm)

data = np.loadtxt('data/SEG_process.txt')
rp_process = data[1:,:]
times = np.squeeze(data[0,:])
Nx = 64
L = 1
dx = L/Nx
x = np.linspace(0,L-dx,Nx)
X, T = np.meshgrid(x,times)

fig, ax = plt.subplots()
extent = [times[0], times[-1], 0, L]
img = ax.imshow(rp_process, interpolation='bilinear', cmap=cm2.RdBu, 
               aspect= (extent[1]-extent[0])/(extent[3]-extent[2])/(4/3), extent=extent,
               origin='lower', vmax=rp_process.max(), vmin=rp_process.min())
plt.colorbar(img, ax=ax, label=r"$\rho$")
# ax.grid()
ax.set_xlabel(r"time")
ax.set_ylabel(r"$L$")
#sns.despine(left=True, bottom=True)

print(times[0])
print(times[-1])

# lgd=ax.legend(loc='lower right', ncol=1, frameon=True)
# lgd.get_frame().set_linewidth(0.0)

plt.tight_layout(pad=0.25)
plt.savefig('SEG_process.pdf')

